A Discriminative CNN Video Representation for Event Detection

In this paper, we propose a discriminative video representation for event detection over a large scale video dataset when only limited hardware resources are available. The focus of this paper is to effectively leverage deep Convolutional Neural Networks (CNNs) to advance event detection, where only frame level static descriptors can be extracted by the existing CNN toolkit. This paper makes two contributions to the inference of CNN video representation. First, while average pooling and max pooling have long been the standard approaches to aggregating frame level static features, we show that performance can be significantly improved by taking advantage of an appropriate encoding method. Second, we propose using a set of latent concept descriptors as the frame descriptor, which enriches visual information while keeping it computationally affordable. The integration of the two contributions results in a new state-of-the-art performance in event detection over the largest video datasets. Compared to improved Dense Trajectories, which has been recognized as the best video representation for event detection, our new representation improves the Mean Average Precision (mAP) from 27.6% to 36.8% for the TRECVID MEDTest 14 dataset and from 34.0% to 44.6% for the TRECVID MEDTest 13 dataset. This work is the core part of the winning solution of our CMU-Informedia team in TRECVID MED 2014 competition.

==> figs/.ropeproject/config.py <==
# The default ``config.py``


def set_prefs(prefs):
    """This function is called before opening the project"""

    # Specify which files and folders to ignore in the project.
    # Changes to ignored resources are not added to the history and
    # VCSs.  Also they are not returned in `Project.get_files()`.
    # Note that ``?`` and ``*`` match all characters but slashes.
    # '*.pyc': matches 'test.pyc' and 'pkg/test.pyc'
    # 'mod*.pyc': matches 'test/mod1.pyc' but not 'mod/1.pyc'
    # '.svn': matches 'pkg/.svn' and all of its children
    # 'build/*.o': matches 'build/lib.o' but not 'build/sub/lib.o'
    # 'build//*.o': matches 'build/lib.o' and 'build/sub/lib.o'
    prefs['ignored_resources'] = ['*.pyc', '*~', '.ropeproject',
                                  '.hg', '.svn', '_svn', '.git']

    # Specifies which files should be considered python files.  It is
    # useful when you have scripts inside your project.  Only files
    # ending with ``.py`` are considered to be python files by
    # default.
    #prefs['python_files'] = ['*.py']

    # Custom source folders:  By default rope searches the project
    # for finding source folders (folders that should be searched
    # for finding modules).  You can add paths to that list.  Note
    # that rope guesses project source folders correctly most of the
    # time; use this if you have any problems.
    # The folders should be relative to project root and use '/' for
    # separating folders regardless of the platform rope is running on.
    # 'src/my_source_folder' for instance.
    #prefs.add('source_folders', 'src')

    # You can extend python path for looking up modules
    #prefs.add('python_path', '~/python/')

    # Should rope save object information or not.
    prefs['save_objectdb'] = True
    prefs['compress_objectdb'] = False

    # If `True`, rope analyzes each module when it is being saved.
    prefs['automatic_soa'] = True
    # The depth of calls to follow in static object analysis
    prefs['soa_followed_calls'] = 0

    # If `False` when running modules or unit tests "dynamic object
    # analysis" is turned off.  This makes them much faster.
    prefs['perform_doa'] = True

    # Rope can check the validity of its object DB when running.
    prefs['validate_objectdb'] = True

    # How many undos to hold?
    prefs['max_history_items'] = 32

    # Shows whether to save history across sessions.
    prefs['save_history'] = True
    prefs['compress_history'] = False

    # Set the number spaces used for indenting.  According to
    # :PEP:`8`, it is best to use 4 spaces.  Since most of rope's
    # unit-tests use 4 spaces it is more reliable, too.
    prefs['indent_size'] = 4

    # Builtin and c-extension modules that are allowed to be imported
    # and inspected by rope.
    prefs['extension_modules'] = []

    # Add all standard c-extensions to extension_modules list.
    prefs['import_dynload_stdmods'] = True

    # If `True` modules with syntax errors are considered to be empty.
    # The default value is `False`; When `False` syntax errors raise
    # `rope.base.exceptions.ModuleSyntaxError` exception.
    prefs['ignore_syntax_errors'] = False

    # If `True`, rope ignores unresolvable imports.  Otherwise, they
    # appear in the importing namespace.
    prefs['ignore_bad_imports'] = False


def project_opened(project):
    """This function is called after opening the project"""
    # Do whatever you like here!


==> figs/final_per_event.py <==
import numpy as np
import matplotlib.pyplot as plt

N = 20

ind = np.arange(N)
width = 0.25
plt.rc('font', family='serif')
#plt.rc('text', usetex=True)
perf_IDT = [0.114, 0.1948, 0.6817, 0.0778, 0.1266, 0.1662, 0.1233, 0.3461, 0.2072, 0.2108, 0.6204, 0.2119, 0.3875, 0.2791, 0.3841, 0.2733, 0.2651, 0.067, 0.4883, 0.3031]
perf_linear = [0.2862, 0.2409, 0.8366, 0.0486, 0.0134, 0.1203, 0.1496, 0.4182, 0.2367, 0.1194, 0.7824, 0.2307, 0.3100, 0.4952, 0.3777, 0.1289, 0.3275, 0.049, 0.4424, 0.1093]
perf_enc = [0.163, 0.3695, 0.9045, 0.1871, 0.0457, 0.1356, 0.1638, 0.4416, 0.2781, 0.1613, 0.8302, 0.4779, 0.6309, 0.5403, 0.5152, 0.2109, 0.3462, 0.0691, 0.617, 0.2729]
fig, ax = plt.subplots()
rects1 = ax.bar(ind, perf_IDT, width, color='r')
rects2 = ax.bar(ind + width, perf_linear, width, color='b')
rects3 = ax.bar(ind + 2 * width, perf_enc, width, color='g')
ax.set_ylabel('mAP')
ax.set_aspect('auto')
ax.set_xticks(ind +  1.5 * width)
ax.set_xticklabels(
    ('E021', 'E022', 'E023', 'E024', 'E025', 'E026', 'E027', 'E028', 'E029', 'E030', 'E031', 'E032', 'E033', 'E034', 'E035', 'E036', 'E037', 'E038', 'E039', 'E040'))
#ax.legend( (rects1[0], rects2[0], rects3[0], rects4[0], rects5[0]), ('fc6 VLAD', 'fc7 VLAD', 'IDT', 'HOG', 'MBH'))
ax.grid(True)
#plt.show()
plt.savefig('MEDTEST14_final.eps', format='eps', dpi=1200)




==> figs/linear.py <==
import numpy as np
import matplotlib.pyplot as plt

N = 4

ind = np.arange(N)
width = 0.15
perf_fc6 = [0.4191, 0.2643, 0.331, 0.208]
perf_fc7 = [0.4223, 0.2639, 0.3317, 0.208]
perf_IDT = [0.3401, 0.1804, 0.2764, 0.1392]
perf_HOG = [0.2895, 0.1279, 0.2324, 0.0964]
perf_MBH = [0.2962, 0.1667, 0.2257, 0.1175]
plt.rc('font', family='serif')
#plt.rc('text', usetex=True)
fig, ax = plt.subplots()
rects1 = ax.bar(ind, perf_fc6, width, color='r')
rects2 = ax.bar(ind + width, perf_fc7, width, color='b')
rects3 = ax.bar(ind + 2 * width, perf_IDT, width, color='y')
rects4 = ax.bar(ind + 3 * width, perf_HOG, width, color='g')
rects5 = ax.bar(ind + 4 * width, perf_MBH, width, color='m')
ax.set_ylabel('mAP')
ax.set_xticks(ind + 2 * width)
ax.set_xticklabels(
    ('MEDTest 13\n 100Ex', 'MEDTest 13\n 10Ex', 'MEDTest 14\n 100Ex', 'MEDTest 14\n 10Ex'))
ax.legend( (rects1[0], rects2[0], rects3[0], rects4[0], rects5[0]), ('fc6 VLAD', 'fc7 VLAD', 'IDT', 'HOG', 'MBH'))
ax.grid(True)
#plt.show()
plt.savefig('VLAD.eps', format='eps', dpi=1200)



